An interferometric view of hot star disks

Optical long baseline interferometry was recently established as a technique capable of resolving stars and their circumstellar environments at the milliarcsecond (mas) resolution level. This high-resolution opens an entire new window to the study of astrophysical systems, providing information inaccessible by other techniques. Astrophysical disks are observed in a wide variety of systems, from galaxies up to planetary rings, commonly sharing similar physical processes. Two particular disk like systems are studied in the thesis: (i) B He-rich stars that exhibits magnetic fields in order of kG and that trap their winds in structures called magnetospheres; and (ii) Be stars, fast rotating stars that create circumstellar viscous disks. This study uses the interferometric technique to investigate both the photosphere proper and the circumstellar environment of these stars. The objective is to combine interferometry with other observational techniques (such as spectroscopy and polarimetry) to perform a complete and well-constrained physical description of these systems. This description is accompanied by radiative transfer models performed by the HDUST code. Keywords: stars: individual (Achernar), stars: fundamental parameters, techniques: interferometric, circumstellar matter, stars: emission-line, Be, stars: magnetic field

==> tesebib.sh <==
latex tese.tex 
bibtex tese.aux
latex tese.tex 
latex tese.tex 
echo "Ola $USER, estou gerando o arquivo .pdf"
dvipdf tese.dvi 
rm tese.bbl tese.blg tese.lof tese.lot tese.toc tese.aux tese.dvi  tese.log tese.out
echo "Pronto!"




